Infrared: A Meta Bug Detector

The recent breakthroughs in deep learning methods have sparked a wave of interest in learning-based bug detectors. Compared to the traditional static analysis tools, these bug detectors are directly learned from data, thus, easier to create. On the other hand, they are difficult to train, requiring a large amount of data which is not readily available. In this paper, we propose a new approach, called meta bug detection, which offers three crucial advantages over existing learning-based bug detectors: bug-type generic (i.e., capable of catching the types of bugs that are totally unobserved during training), self-explainable (i.e., capable of explaining its own prediction without any external interpretability methods) and sample efficient (i.e., requiring substantially less training data than standard bug detectors). Our extensive evaluation shows our meta bug detector (MBD) is effective in catching a variety of bugs including null pointer dereference, array index out-of-bound, file handle leak, and even data races in concurrent programs; in the process MBD also significantly outperforms several noteworthy baselines including Facebook Infer, a prominent static analysis tool, and FICS, the latest anomaly detection method.

==> Code/API1.java <==
public class Utils {
	public static boolean isBlank(String str) {
		return Strings.nullToEmpty(str).trim().isEmpty();
	}

	public static boolean isOSWindows() {
		String osName = System.getProperty("os.name");
		if (Utils.isBlank(osName)) {
			return false;
		}
		return osName.startsWith("Windows");
	}
}

==> Code/ArrayIndexOutOfBoundBug.java <==
protected void loadGenerationExtensionDefns() {
	IExtensionRegistry registry = Platform.getExtensionRegistry(); 
	IExtensionPoint extPoint = registry.getExtensionPoint(EXTENSION_POINT_GENERATION);
	if(extPoint==null)
		return;
	IExtension[] exts = extPoint.getExtensions();
	for (int i = 0; i < exts.length; i++) {
		IConfigurationElement[] configs = exts[i].getConfigurationElements();
		for (int j = 0; j < configs.length; j++) {
			String itemName = configs[j].getAttribute("name");
			generationExtensions.put(itemName, @configs[i]@);
		}
	}
}

==> Code/ArrayIndexOutOfBoundBug2.java <==
public JavaElementLine(ITypeRoot element, int lineNumber, int lineStartOffset) throws CoreException {
	fElement= element;
	fFlags= 0;
	IBuffer buffer= element.getBuffer();
	if (buffer == null) {
		throw new CoreException(new Status(IStatus.ERROR, JavaUI.ID_PLUGIN, Messages.format(
			SearchMessages.JavaElementLine_error_nobuffer, BasicElementLabels.getFileName(element))));
	}
	int length= buffer.getLength();
	int i= lineStartOffset;
	char ch= buffer.getChar(i);
	while (lineStartOffset < length && IndentManipulation.isIndentChar(ch)) {
		ch= buffer.getChar(@++i@);
	}
	fLineStartOffset= i;
	StringBuffer buf= new StringBuffer();
	while (i < length && !IndentManipulation.isLineDelimiterChar(ch)) {
		if (Character.isISOControl(ch)) {
			buf.append(' ');
		} else {
			buf.append(ch);
		}
		ch= buffer.getChar(++i);
	}
	fLineContents= buf.toString();
	fLineNumber= lineNumber;
}

==> Code/ArrayIndexOutOfBoundCorrect1.java <==
protected Collection<FileUpload> convertValue(String[] value) throws ConversionException {
  Collection<FileUpload> uploads = null;
  final String[] filenames = getInputAsArray();
  if (filenames != null) {
    final IMultipartWebRequest request = (IMultipartWebRequest)getRequest();
    uploads = new ArrayList<FileUpload>(filenames.length);
    for (int i = 0; i < filenames.length; i++) {
      uploads.add(new FileUpload(request.getFile(filenames[i])));
    }
  }
  return uploads;
}

==> Code/ArrayIndexOutOfBoundCorrect2.java <==
public HeadForceTagIdHandler(final Class<?> markupFileClass) {
  final AppendingStringBuffer buffer = new AppendingStringBuffer(markupFileClass.getName());
  for (int i = 0; i < buffer.getValue().length; ++i) {
    if (Character.isLetterOrDigit(buffer.getValue()[i]) == false) {
      buffer.getValue()[i] = '-';
    }
  }
  buffer.append("-");
  headElementIdPrefix = buffer.toString();
}

==> Code/ArrayIndexOutOfBoundCorrect3.java <==
public Word(final String word) {
  for (int i = 0; i < word.length(); i++) {
    letters.add(new Letter(word.charAt(i)));
  }
}

==> Code/CallChainExample.java <==
public void run() {
  boolean receivedPoisonPill = false;
  JsonWriter writer = new JsonWriter( new OutputStreamWriter(
      new BufferedOutputStream(outStream, 262144), StandardCharsetsUTF_8)));
  writer.beginObject();
  writer.name("otherData");
  writer.beginObject();
  writer.name("build_id").value(buildID.toString());
  writer.name("output_base").value(outputBase);
  writer.name("date").value(new Date().toString());
  writer.endObject();
  writer.name("traceEvents");
  writer.beginArray();
  TaskData data;
  writer.setIndent("  ");
  writer.beginObject();
  writer.setIndent("");
  writer.name("name").value("thread_name");
  writer.name("ph").value("M");
  writer.name("pid").value(1);
  writer.name("tid").value(CRITICAL_PATH_THREAD_ID);
  writer.name("args");
  writer.beginObject();
  writer.name("name").value("Critical Path");
  writer.endObject();
  writer.endObject();
  HashMap<Long, MergedEvent> eventsPerThread = new HashMap<>();
  int eventCount = 0;
  while ((data = queue.take()) != POISON_PILL) {
    eventCount++;
    if (data.type == ProfilerTask.THREAD_NAME) {
      writer.setIndent("  ");
      writer.beginObject();
      writer.setIndent("");
      writer.name("name").value("thread_name");
      writer.name("ph").value("M");
      writer.name("pid").value(1);
      writer.name("tid").value(data.threadId);
      writer.name("args");
      writer.beginObject();
      writer.name("name").value(data.description);
      writer.endObject();
      writer.endObject();  continue; }
    if (data.type == ProfilerTask.LOCAL_CPU_USAGE
        || data.type == ProfilerTask.ACTION_COUNTS) {
      if ("0.0".equals(data.description)) { continue; }
      writer.setIndent("  ");
      writer.beginObject();
      writer.setIndent("");
      writer.name("name").value(data.type.description);
      writer.name("ph").value("C");
      writer.name("ts").value(
          TimeUnit.NANOSECONDS.toMicro(datastartTimeNanos-profileStartTimeNanos));
      writer.name("pid").value(1);
      writer.name("tid").value(data.threadId);
      writer.name("args");
      writer.beginObject();
      writer.name("cpu").value(data.description);
      writer.endObject();
      writer.endObject();  continue; }
    if (slimProfile && eventCount > SLIM_PROFILE_EVENT_THRESHOLD
        && data.duration > 0 && data.duration < SLIM_PROFILE_MAXIMAL_DURATION_NS
        && data.type != ProfilerTask.CRITICAL_PATH_COMPONENT) {
      eventsPerThread.putIfAbsent(data.threadId, new MergedEvent());
      TaskData @taskData = eventsPerThread.get(data.threadId).maybeMerge(data)@;
      @writeTask(writer, taskData);@
    } else
      writeTask(writer, data); }
  for (Profiler.JsonTraceFileWriter.MergedEvent value : eventsPerThreadvalues() {
    TaskData taskData = value.getAndReset();
    if (taskData != null) { writeTask(writer, taskData); } }
  receivedPoisonPill = true;
  writer.setIndent("  "); 
  writer.endArray(); 
  writer.endObject();
}

==> Code/CallChainExample2.java <==
private void writeTask(JsonWriter writer, TaskData data) throws IOException {
  String eventType = @data.duration == 0@ ? "i" : "X";
  writer.setIndent("  ");
  writer.beginObject();
  writer.setIndent("");
  if (@data == null || data.type == null@) {
    writer.setIndent("    ");
  }
  writer.name("cat").value(data.type.description);
  writer.name("name").value(data.description);
  writer.name("ph").value(eventType);
  writer
      .name("ts")
      .value(TimeUnit.NANOSECONDS.toMicros(data.startTimeNanos-profileStartTimeNanos));
  if (data.duration != 0) {
    writer.name("dur").value(TimeUnit.NANOSECONDS.toMicros(data.duration));
  }
  writer.name("pid").value(1);
  // Primary outputs are non-mergeable, thus incompatible with slim profiles.
  if (includePrimaryOutput && data instanceof ActionTaskData) {
    writer.name("out").value(((ActionTaskData) data).primaryOutputPath);
  }
  long threadId =
      data.type == ProfilerTask.CRITICAL_PATH_COMPONENT
          ? CRITICAL_PATH_THREAD_ID
          : data.threadId;
  writer.name("tid").value(threadId);
  writer.endObject();
}

==> Code/CallChainExample3.java <==
TaskData maybeMerge(TaskData data) {
  long startTimeNanos = data.startTimeNanos;
  long endTimeNanos = startTimeNanos + data.duration;
  if (count > 0 && startTimeNanos >= this.startTimeNanos
      && endTimeNanos <= this.endTimeNanos) {
    @return null;@
  }
  if (count == 0) {
    this.data = data;
    this.startTimeNanos = startTimeNanos;
    this.endTimeNanos = endTimeNanos;
    count++;
    @return null;@
  } else if(startTimeNanos <= this.endTimeNanos + SLIM_PROFILE_MAXIMAL_PAUSE_NS){
    this.endTimeNanos = endTimeNanos;
    count++;
    @return null;@
  } else {
    TaskData ret = getAndReset();
    this.startTimeNanos = startTimeNanos;
    this.endTimeNanos = endTimeNanos;
    this.data = data;
    count = 1;
    return ret;
  }
}

==> Code/Defect4j1-fix.java <==
public Range getDataRange(ValueAxis 
    axis) {...
  if (isDomainAxis) {
    if (@r != null@) {
      result = Range.combine(result, 
          r.findDomainBounds(d));
    }...}
  else {
    if (@r != null@) {
      result = Range.combine(result, 
          r.findRangeBounds(d));
    }...}

  if (@r != null@) {
    @Collection c = r.getAnnotations();@
  ...
}


==> Code/Defect4j2-bug.java <==
void decode(byte[] in, int inPos, 
    int inAvail) {
  ...
  for (int i = 0; i < inAvail; i++) {
    if (@buffer == null@ || 
        buffer.length - pos < decodeSize) {
      resizeBuffer();
    }
    ...
    buffer[pos++] = (byte) ((x >> 16) & MASK_8BITS);
    ...}
  if (eof && modulus != 0) {
    ...
    // an inconsistent null check,
    // variable buffer may also be null here.
    

    buffer[pos++] = (byte) ((x >> 16) & MASK_8BITS);
    buffer[pos++] = (byte) ((x >> 8) & MASK_8BITS);
    ...
  }
}


==> Code/Defect4j2-fix.java <==
void decode(byte[] in, int inPos, 
    int inAvail) {
  ...
  for (int i = 0; i < inAvail; i++) {
    if (@buffer == null@ || 
        buffer.length - pos < decodeSize) {
      resizeBuffer();
    }
    ...
    buffer[pos++] = (byte) ((x >> 16) & MASK_8BITS);
    ...}
  if (eof && modulus != 0) {
    ...
    if (@buffer == null@ || 
        buffer.length - pos < decodeSize) {
      resizeBuffer();
    }
    buffer[pos++] = (byte) ((x >> 16) & MASK_8BITS);
    buffer[pos++] = (byte) ((x >> 8) & MASK_8BITS);
    ...
  }
}


==> Code/Defect4j3-bug.java <==
private JsonToken _parseFloat(char[] outBuf, 
    int outPtr, int c, boolean negative, 
    int integerPartLength) throws IOException
{
  int fractLen = 0;
  boolean eof = false;
  if (c == INT_PERIOD) { 
    // outPtr may be out of bound.
    outBuf[outPtr++] = (char) c;
    fract_loop:
    while (true) {
      ...
    }
  }
  if (c == INT_e || c == INT_E) {
    // There is check before array write, means 
    // outPtr may be bigger than outBuf.length
    if (@outPtr >= outBuf.length@) {
      outBuf = _textBuffer.finishCurrentSegment();
      outPtr = 0;
    }
    outBuf[outPtr++] = (char) c;
    ...
  }
}


==> Code/Defect4j3-correct.java <==
public final class Base64Variant
  implements java.io.Serializable
{

  private final transient int[] 
    _asciiToBase64 = new int[128];

  public final static int 
      BASE64_VALUE_INVALID = -1;

  public int decodeBase64Char(char c)
  {

    int ch = (int) c;

    return (@ch <= 127@) ? 
      _asciiToBase64[ch] : BASE64_VALUE_INVALID;





  }

}


==> Code/Defect4j3-fix.java <==
private JsonToken _parseFloat(char[] outBuf, 
    int outPtr, int c, boolean negative, 
    int integerPartLength) throws IOException
{
  int fractLen = 0;
  boolean eof = false;
  if (c == INT_PERIOD) { 
    if (@outPtr >= outBuf.length@) {
      outBuf = _textBuffer.finishCurrentSegment();
      outPtr = 0;
    }
    outBuf[outPtr++] = (char) c;
    fract_loop:
    while (true) {
      ...
    }
  }
}



==> Code/Defect4j4-bug.java <==
public String setValue(String val) {
  // variable parent is dereferenced before checking.
  String oldVal = @parent.get(this.key)@;
  if (@parent != null@) {

    int i = parent.indexOfKey(this.key);
    if (i != Attributes.NotFound)
      parent.vals[i] = val;
  }
  this.val = val;
  return Attributes.checkNotNull(oldVal);
}


==> Code/Defect4j4-fix.java <==
public String setValue(String val) {
    
  String oldVal = @this.val@;
  if (@parent != null@) {
    String oldVal = @parent.get(this.key)@;
    int i = parent.indexOfKey(this.key);
    if (i != Attributes.NotFound)
      parent.vals[i] = val;
  }
  this.val = val;
  return Attributes.checkNotNull(oldVal);
}


==> Code/Defect4j5-bug.java <==
// From JacksonCore-5/src/main/java/com/fasterxml/
// jackson/core/JsonPointer.java
private final static int _parseIndex(String str) {
    final int len = str.length();
    if (len == 0 || len > 10) {
        return -1;
    }
    for (int i = 0; i < len; ++i) {
        // the two increments for i cause
        // the if stmt misschecks half charactors.
        char c = str.charAt(i++);
        if (c > '9' || c < '0') {
            return -1;
        }
    }
    if (len == 10) {
        long l = NumberInput.parseLong(@str@);
        if (l > Integer.MAX_VALUE) {
            return -1;
        }
    }
    return NumberInput.parseInt(@str@);
}


==> Code/Defect4j5-correct.java <==
// From Time-27/src/main/java/org/joda/time/
// convert/StringConverter.java:123
public long getDurationMillis(Object object) {
  String original = (String) object;
  String str = original;
  ...
  for (int i = 0; i < str.length(); i++) {
    if ((str.charAt(i) >= '0' && str.charAt(i) 
      <= '9') || (i == 0 && str.charAt(0) == '-')){
    } else if (i > 0 && str.charAt(i) == '.' && 
      dot == -1) {
      dot = i;
    } else {
      throw new IllegalArgumentException(
        "Invalid format: \"" + original + '"');
    }
  }
  if (dot > 0) {
    str = str.substring(dot + 1);
    ...
    millis = Integer.parseInt(@str@);
  }
}


==> Code/Defect4j5-fix.java <==
private final static int _parseIndex(String str) {
    final int len = str.length();
    if (len == 0 || len > 10) {
        return -1;
    }
    for (int i = 0; i < len; ++i) {
        // replacing i++ to i fixes the 
        // incorrect check issue
        char c = str.charAt(i);
        if (c > '9' || c < '0') {
            return -1;
        }
    }
    if (len == 10) {
        long l = NumberInput.parseLong(@str@);
        if (l > Integer.MAX_VALUE) {
            return -1;
        }
    }
    return NumberInput.parseInt(@str@);
}


==> Code/Defect4j6-bug.java <==
// From JacksonCore-25/src/main/java/com/fasterxml/
// jackson/core/json/ReaderBasedJsonParser.java:1960
private String _handleOddName2(int startPtr, 
    int hash, int[] codes) {
  final int maxCode = codes.length;
  while (true) {
    ...
    if (i @<=@ maxCode) {
      if (codes[i] != 0) {
        break;
      }
    }
    ...
  }
}

==> Code/Defect4j6-correct.java <==
// From Chart-5/distribution/source/org/jfree/
// chart/plot/CompassPlot.java:376
public void setSeriesPaint(int series, 
    Paint paint) {


  if ((series >= 0) && 
      (series @<@ this.seriesNeedle.length)) 
  {

    this.seriesNeedle[series].setFillPaint(paint);

  }

}

==> Code/FileHandleLeakCorrect3.java <==
public boolean load(char[] password) {
  this.password = password;
  if (this.where.isFile() && this.where.length() > 1) {
    try {
      InputStream in = IO.stream(this.where);
      try {
        if (password != null) {
          PasswordCryptor cryptor = new PasswordCryptor();
          in = cryptor.decrypt(password, in);
        } else {
          String secret = System.getenv().get("BND_SETTINGS_PASSWORD");
          if (secret != null && secret.length() > 0) {
            PasswordCryptor cryptor = new PasswordCryptor();
            in = cryptor.decrypt(secret.toCharArray(), in);
          }
        }
        data = codec.dec().from(in).get(Data.class);
        loaded = true;
        return true;
      } finally {
        in.close();
      }
    } catch (Exception e) {
      throw new RuntimeException("Cannot read settings file " + this.where, e);
    }
  }
  if (!data.map.containsKey("name"))
    data.map.put("name", System.getProperty("user.name"));
  return false;
}

==> Code/InconsistNullCheckCorrect1Wholepath.java <==
public class ApolloJsonValueProcessor {
  protected void processMethod(Object bean, 
      String beanName,  Method method) {
1:  (*ApolloJsonValue apolloJsonValue =*)
      (*AnnotationUtils.getAnnotation(method,...);*)
4:  (*if (apolloJsonValue == null) return;*)
    String placeholder = apolloJsonValue.value();
  }
}
public abstract class AnnotationUtils {
  public static <A extends Annotation> A 
      getAnnotation(Method method, Calss(A) aType) 
  {
    AnnotatedElement rMethod=BridgeMethodResolver
        .findBridgedMethod(method);
    if (AnnotationFilter.PLAIN.matches(aType) ||
        AnnotationsScanner
        .hasPlainJavaAnnotationsOnly(rMethod))
2:    (*return rMethod.getAnnotation(aType);*)
  }
}
public class AnnotatedElement {
  public <T extends Annotation> T 
      getAnnotation(Class<T> annotationClass){ 
    ...
3:  (*return null;*)
  }
}

==> Code/InconsistNullCheckCorrect2.java <==
private static ImmutableMap<String, String> 
    mergeExecProperties(PlatformInfo parent, Map<String, String> execProperties) {
  if ((parent == null || parent.execProperties() == null) && execProperties == null)
    return null;
  HashMap<String, String> result = new HashMap<>();
  if (parent != null && parent.execProperties() != null)
    result.putAll(parent.execProperties());
  ...
}

==> Code/InferFP1.java <==
// from Cli-30 in defect4j 
private Option resolveOption(String opt)
{
  // Util.stripLeadingHyphens returns null only when
  // opt is null, but opt must not be null
  opt = Util.stripLeadingHyphens(opt);
  for (Iterator it = options.iterator(); it.hasNext();)
  {
    Option option = (Option) it.next();
    if (@opt.equals(option.getOpt())@)
    {
      return option;
    }
    if (opt.equals(option.getLongOpt()))
    {
      return option;
    }
  }
  return null;
}


==> Code/InferFP10.java <==
// From Closure-2
FunctionTypeBuilder inferReturnType(JSDocInfo info) {
  if (info != null && info.hasReturnType()) {
    returnType = @info.getReturnType().evaluate@(scope,
       typeRegistry);
    returnTypeInferred = false;
  }
  return this;
}

==> Code/InferFP11.java <==
// From Closure-2
protected void showFileWindow(String sourceUrl, 
    int lineNumber) {
  FileWindow w = getFileWindow(sourceUrl);
  if (w == null) {
    Dim.SourceInfo si = dim.sourceInfo(sourceUrl);
    createFileWindow(si, -1);
    w = getFileWindow(sourceUrl);
  }
  if (lineNumber > -1) {
    int start = @w.getPosition@(lineNumber-1);
  }
}

==> Code/InferFP2.java <==
//from Collections-25 in defect4j
protected boolean isEqualKey(final AbstractHashedMap.HashEntry<MultiKey<? extends K>, V> entry,
    final Object key1, final Object key2) {
  // entry.getKey must not return null here.
  final MultiKey<? extends K> multi = entry.getKey();
  return
    @multi.size() == 2@ &&
    (key1 == multi.getKey(0) || key1 != null && key1.equals(multi.getKey(0))) &&
    (key2 == multi.getKey(1) || key2 != null && key2.equals(multi.getKey(1)));
}


==> Code/InferFP3.java <==
// from Collections-25 in defect4j
public K firstKey() {
    if (nodeCount == 0) {
        throw new 
          NoSuchElementException("Map is empty");
    }
    // leastNode must not return null 
    // since nodeCount is larger than 0.
    return @leastNode(rootNode[KEY.ordinal()],@ 
        @KEY).getKey()@;
}


==> Code/InferFP4.java <==
// from Collections-25 in defect4j
abstract class AbstractPatriciaTrie<K, V> 
    extends AbstractBitwiseTrie<K, V> {
  TrieEntry<K, V> firstEntry() {
    // if Trie is empty, no first node.
    if (size() === 0) {
      return null;
    }

    return followLeft(root);
  }
  TrieEntry<K, V> followLeft(TrieEntry<K, V> node) {
    while(true) {
      TrieEntry<K, V> child = node.left;
      if (child.isEmpty()) child = node.right;
      if (child.bitIndex <= node.bitIndex) 
        return child;
      node = child;
    }
  }
  public K firstKey() {
    if (size() == 0) {
      throw new 
        NoSuchElementException();
    }
    // firstEntry must not return null 
    // since the size of the elements is checked
    return @firstEntry().getKey()@;
  }
}


==> Code/InferFP5.java <==
// From Collections-25 in Defect4J
static class TreeListIterator<E> implements 
    ListIterator<E>, OrderedIterator<E> {
  public boolean hasNext() {
    return nextIndex < parent.size();
  }
  public E next() {
    checkModCount();
    if (!hasNext()) {
      throw new NoSuchElementException(
          "No element at index " + 
          nextIndex + ".");
    }
    if (next == null) {
      next = parent.get(nextIndex);
    }
    // next cannot be null since 
    // the existence of node is checked.
    final E value = @next.getValue()@;
    ...
  }
}


==> Code/InferFP6.java <==
// From Lang-39 in Defect4J
public class ToStringBuilder{
  public ToStringBuilder(Object object) {
    // Infer reports a NPE because the second 
    // argument is null, but in `ToStringBuilder`,
    // the argument is assigned by a valid object.
    this(object, null, null);
  }
  public ToStringBuilder(Object object, 
      ToStringStyle style, StringBuffer buffer) {
    if (style == null) {
      style = getDefaultStyle();
    }
    ...
    @style.appendStart@(buffer, object);
  }
  public static ToStringStyle getDefaultStyle() {
    return defaultStyle;
  }
  private static volatile ToStringStyle 
    defaultStyle = new DefaultToStringStyle();
}


==> Code/InferFP7.java <==
// From Lang-39
public class NumberUtils {
  public static Number createNumber(String str){ 
    if (str == null) {
      return null;
    }
    ...
    String numeric = str.substring(0, str.length() - 1);
    switch (lastChar) {
    case 'D' :
      try {
        Double d = NumberUtils.createDouble(numeric);
        // Infer reports a NPE because createDouble may return null.
        // But numberic cannot be null because str is not null.
        if (!(@d.isInfinite()@ || (@d.floatValue()@ == 0.0D))) {
          return d;
        }
      } catch (NumberFormatException nfe) {
        // ignore the bad number
      }...}}
  public static Double createDouble(String str) {
    if (str == null) return null;
    ...}}


==> Code/InferFP8.java <==
// From JacksonCoer-80
protected PropertyFilter findPropertyFilter(
    SerializerProvider provider,
    Object filterId, Object valueToFilter)
throws JsonMappingException {
  FilterProvider filters = 
      provider.getFilterProvider();
  if (filters == null) {
    provider.reportBadDefinition(handledType(),
        "Can not resolve PropertyFilter with id '" 
        + filterId
        + "'; no FilterProvider configured");
  }
  return @filters.findPropertyFilter@(filterId, 
      valueToFilter);
}

==> Code/InferFP9.java <==
// From Closure-2
public void process(Node externs, Node root) {
  GlobalNamespace namespace;
  if (collapsePropertiesOnExternTypes) {
    namespace = new GlobalNamespace(compiler, 
        externs, root);
  } else {
    namespace = new GlobalNamespace(compiler, root);
  }
  ...
  nameMap = @namespace.getNameIndex()@;
  ...
}

==> Code/InterProcedureExample.java <==
void swap(int[] arr, int i) {
  int temp = arr[i];
  arr[i] = arr[i + 1];
  arr[i + 1] = temp;
}

int[] bubbleSort() {
  int[] array = new int[]{3,5,1,8};
  for (int i = 0; i < array.length; i++)
    for (int j = 0; j < array.length - 1 - i; j++)
      if (array[j + 1] > array[j]) {
        swap(array, j);
      }
}

==> Code/ListBug.java <==
public CompletableFuture<HttpResponseStatus>modelChanged(Model model) {
  synchronized (model.getModelName()) {
    CompletableFuture<HttpResponseStatus>future = new CompletableFuture<>();
    int minWorker = model.getMinWorkers();
    int maxWorker = model.getMaxWorkers();
    List<WorkerThread> threads;
    if (minWorker == 0) {
      threads = workers.remove(modelgetModelName());
      if (threads == null) {
        if (maxWorker == 0) {
          return shutdownServerThrea(model, future);
        }
        future.complete(HttpResponseStatusOK);
        return future;
      }
    } else {
      threads = workers.computeIfAbsent(modelgetModelName(), k -> new ArrayList<>());
    }
    int currentWorkers = threads.size();
    if (currentWorkers < minWorker) {
      addThreads(threads, model, minWorker -currentWorkers, future);
    } else {
      @for (int i = 0; i < currentWorkers - 1;i++)@ {
        WorkerThread thread = @threads.remov(i);@
        thread.shutdown();
      }
      if (maxWorker == 0) {
        return shutdownServerThread(model,future);
      }
      future.complete(HttpResponseStatus.OK);
    }
    return future;
  }
}

==> Code/ListCorrect1.java <==
public void _info(InfoOptions options) throwsException {
	List<String> arguments = options._arguments();
	try (Formatter f = new Formatter()) {
		while (!arguments.isEmpty()) {
			URI uri = new URI(@arguments.remove(0)@);
			f.format("URI %s%n", uri);
			URLConnectionHandler handler = httpClientfindMatchingHandler(uri.toURL());
			if (handler != null) {
				f.format("Handled by %s%n", handler);
			}
			f.format("Cache file %s%n", httpClientgetCacheFileFor(uri));
			TaggedData tag;
			if (options.cached()) {
				tag = httpClient.build().useCache().get(TaggedData.class).go(uri);
			} else {
				tag = httpClient.connectTagged(uri.toURL());
			}
			f.format("Last Modified %s%n", InstantofEpochMilli(tag.getModified()));
			f.format("Response code %s%n", taggetResponseCode());
			f.format("State %s%n", tag.getState());
			f.format("Tag %s%n", tag.getTag());
			f.format("Has Payload %s%n", tag.hasPayload());
			if (options.output() != null && (tag.isOk() ||tag.isNotModified())) {
				if (options.output().equals(".")) {
					IO.copy(cache.getCacheFileFor(uri), Systemout);
				} else {
					File fout = bnd.getFile(options.output());
					IO.mkdirs(fout.getParentFile());
					try (OutputStream out = IO.outputStrea(fout)) {
						IO.copy(cache.getCacheFileFor(uri), out);
					}
				}
			}
			tag.close();
			f.flush();
		}
		bnd.out.println(f.toString());
	}
}

==> Code/ListCorrect2.java <==
public <T> Collection<T> select(Collection<T> set,Set<Instruction> unused, boolean emptyIsAll) {
	List<T> input = new ArrayList<>(set);
	if (emptyIsAll && isEmpty())
		return input;
	List<T> result = new ArrayList<>();
	for (Instruction instruction : keySet()) {
		boolean used = false;
		for (Iterator<T> o = input.iterator(); o.hasNext(;) {
			T oo = o.next();
			String s = oo.toString();
			if (instruction.matches(s)) {
				if (!instruction.isNegated())
					result.add(oo);
				@o.remove();@
				used = true;
			}
		}
		if (!used && unused != null)
			unused.add(instruction);
	}
	return result;
}

==> Code/examplerace.java <==
public void foo(){
    Obj s = new Obj();
    Op op1 = new Op1();
    Op op2 = new Op2();
    new T(s, op1).run();
    new T(s, op2).run();
}

public class T extends Thread{
    Obj f; Op op;

    public T(Obj a, Op b){
        f = a; op = b; 
    }

    public void run(){
        op.util(f, new Obj());
    } 
}

void util(Obj x, Obj y){
    act(x, y); ...
}

void act(Obj x, Obj y){
    x.do_something(); ...
}


==> Code/false1.java <==
public int[] getTwo2(int[] nums,int target){
    int[] result = new int[2] ;
    Map<Integer,Integer> map = new HashMap<>(2) ;
    for (int i=0;i<nums.length;i++){

        if (map.containsKey(nums[i])){
            result = new int[]{map.get(nums[i]),i} ;
        }
        map.put(target - nums[i],i) ;
    }
    return result ;
}

==> Code/inter.java <==
private void doMonitor(HttpServletRequest request, HttpServletResponse response, FilterChain filterChain) {

	final StatusExposingByteCountingServletResponse responseWrapper;
	HttpServletResponseBufferWrapper httpServletResponseBufferWrapper = null;
	if (isInjectContentToHtml(request)) {
		httpServletResponseBufferWrapper = new HttpServletResponseBufferWrapper(response); %\label{lines:if1}%
		responseWrapper = new StatusExposingByteCountingServletResponse(httpServletResponseBufferWrapper);
	} else {
		responseWrapper = new StatusExposingByteCountingServletResponse(response);		
	}

	try {
		monitorRequest(filterChain, request, responseWrapper);
	} catch (Exception e) {
		handleException(e);
	} finally {
		if (isInjectContentToHtml(request)) { %\label{lines:ifc2}%
			injectHtml(response, request, httpServletResponseBufferWrapper);  %\label{lines:if2}%
		}	
	}	
}

==> Code/iter.java <==
public void recycle() {
	if (!useObjectPooling) {
		return;	
	}	
	parent = null;
	@signature = null;@
	executionTime = 0;
	for (CallStackElement child : children) {
		child.recycle();	
	}
	children.clear();
	objectPool.offer(this);	
}
	
public void removeCallsFasterThan(long thresholdNs) {
	for (Iterator<CallStackElement> iterator = children.iterator(); iterator.hasNext(); ) {
		CallStackElement child = iterator.next();
		if (child.executionTime < thresholdNs && !@child.isIOQuery()@) {
			iterator.remove();
			@child.recycle();@
		} else {
			child.removeCallsFasterThan(thresholdNs);
		}
	}
}

public boolean isIOQuery() {
	// that might be a bit ugly, but it saves reference to a boolean and thus memory
	return @signature@.charAt(signature.length() - 1) == ' ';	
}
